SW-ProxyCE: Zero-Query Adversarial Transfer from Public EEG Encoders to Private Downstream Models

Electroencephalography (EEG) foundation models have recently emerged as a promising paradigm for EEG decoding by learning reusable representations from large-scale heterogeneous neural recordings. However, the open release of EEG foundation encoders, while facilitating downstream developments, also introduces a previously unexplored security risk: publicly available representations may make private downstream models vulnerable. This paper investigates adversarial transfer attacks in EEG foundation model deployment in a public-encoder and private-downstream setting, where attackers have white-box access to a released encoder and a small task-matched labeled reference set, but no access or query to victim parameters, outputs, or gradients. We propose Shrinkage-Whitened Proxy Cross-Entropy (SW-ProxyCE), a query-free task-aware attack framework that recovers task-level decision geometry from a small labeled reference set through shrinkage-whitened class prototypes, enabling transferable adversarial generation without training an additional surrogate classifier. We evaluated SW-ProxyCE across three EEG tasks using three general-purpose foundation encoders and a paradigm-specific pre-trained encoder, covering both linear-probing and full-fine-tuning downstream models in cross-subject and within-subject scenarios. Results demonstrated that adversarial examples generated from the public encoder and limited labeled references can effectively transfer to inaccessible downstream models. SW-ProxyCE consistently outperformed task-agnostic representation-shift attacks, revealing that the strong transferability of EEG foundation models does not necessarily lead to adversarial robustness. Our code will be available on GitHub.

==> python/cvr_all_dataset.py <==
from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.font_manager as fm
import matplotlib.pyplot as plt
import numpy as np


OUTPUT_DIR = Path(__file__).resolve().parent
PNG_PATH = OUTPUT_DIR / "cvr_all_datasets.png"
PDF_PATH = OUTPUT_DIR / "cvr_all_datasets.pdf"

MODELS = ("neurogpt", "labram_base", "cbramod")
DATASETS = ("bnci2014001", "chbmit", "seed")
MODEL_LABELS = {
    "labram_base": "LaBraM",
    "neurogpt": "NeuroGPT",
    "cbramod": "CBraMod",
}
DATASET_LABELS = {
    "bnci2014001": "BNCI2014001",
    "chbmit": "CHB-MIT",
    "seed": "SEED",
}
ROW_YMAX = {"labram_base": 0.5, "neurogpt": 1.0, "cbramod": 0.5}


def values(text: str) -> np.ndarray:
    return np.fromstring(text, sep=" ", dtype=np.float64)


CURVES = {
    ("bnci2014001", "labram_base"): {
        "before_mean": values(".03845486 .05913862 .07894786 .09818075 .11673374 .13505529 .15303101 .17071025 .18805362 .20517880"),
        "before_std": values(".00172679 .00185612 .00194264 .00205657 .00212664 .00214410 .00218266 .00219055 .00218864 .00219575"),
        "after_mean": values(".01820047 .03390029 .04939651 .06475117 .07993195 .09505118 .11007676 .12501997 .13986784 .15465265"),
        "after_std": values(".00015961 .00020336 .00024147 .00029112 .00032520 .00035113 .00038682 .00041381 .00044479 .00047711"),
        "rank_ref": 76,
    },
    ("chbmit", "labram_base"): {
        "before_mean": values(".05263262 .09297893 .12976800 .16462490 .19790789 .23029547 .26155465 .29219820 .32204612 .35134161"),
        "before_std": values(".00353536 .00314384 .00318787 .00321694 .00339009 .00351783 .00346689 .00344781 .00337525 .00339198"),
        "after_mean": values(".02784099 .05567507 .08350631 .11133575 .13916356 .16699037 .19481586 .22264057 .25046423 .27828714"),
        "after_std": values(".00000159 .00000175 .00000210 .00000251 .00000291 .00000334 .00000344 .00000363 .00000374 .00000399"),
        "rank_ref": 38,
    },
    ("seed", "labram_base"): {
        "before_mean": values(".06347466 .10947397 .14579675 .17756874 .20729229 .23528077 .26185359 .28742418 .31182252 .33550240"),
        "before_std": values(".00506924 .00562457 .00509929 .00480375 .00443080 .00423599 .00415130 .00421444 .00415733 .00401985"),
        "after_mean": values(".02593571 .05044006 .07366428 .09613001 .11818695 .13986423 .16120719 .18229655 .20307479 .22365009"),
        "after_std": values(".00037716 .00049778 .00054151 .00054633 .00050878 .00054279 .00059419 .00068730 .00071769 .00073762"),
        "rank_ref": 57,
    },
    ("bnci2014001", "neurogpt"): {
        "before_mean": values(".13452778 .24462815 .34115732 .42317713 .49611821 .55877977 .61122069 .65715971 .69861403 .73514373"),
        "before_std": values(".00616462 .00732881 .01324839 .01329036 .01515931 .01560548 .01497676 .01437165 .01429299 .01230435"),
        "after_mean": values(".05941468 .11711501 .17351410 .22822315 .28157506 .33303505 .38213773 .42934143 .47500381 .51866103"),
        "after_std": values(".00086460 .00189591 .00317235 .00409179 .00520776 .00613052 .00661866 .00705854 .00761415 .00737799"),
        "rank_ref": 32,
    },
    ("chbmit", "neurogpt"): {
        "before_mean": values(".15777151 .23412267 .30014580 .35794579 .40960260 .45585141 .49789497 .53688031 .57300654 .60635736"),
        "before_std": values(".01576037 .01734500 .01799603 .01833225 .01759205 .01662450 .01562129 .01456559 .01410019 .01350408"),
        "after_mean": values(".02832968 .05660977 .08487531 .11312506 .14135980 .16957805 .19778073 .22597002 .25414441 .28230211"),
        "after_std": values(".00002398 .00004813 .00007100 .00009354 .00011409 .00013271 .00015219 .00017014 .00019099 .00021123"),
        "rank_ref": 38,
    },
    ("seed", "neurogpt"): {
        "before_mean": values(".32881193 .51586190 .61272748 .68537758 .74111953 .78695684 .82330389 .85258366 .87804185 .89821930"),
        "before_std": values(".05790382 .04609653 .04097940 .03799305 .03425710 .03069741 .02623750 .02180215 .01701596 .01349938"),
        "after_mean": values(".08967144 .17535049 .25363486 .32763137 .39693051 .46233373 .52265579 .57792704 .62973546 .67608569"),
        "after_std": values(".00486359 .00854843 .01191902 .01511539 .01734993 .01915967 .01941787 .01877563 .01756970 .01617689"),
        "rank_ref": 32,
    },
    ("bnci2014001", "cbramod"): {
        "before_mean": values(".02850847 .05488500 .07920473 .10240263 .12461966 .14552391 .16574381 .18529424 .20426576 .22268246"),
        "before_std": values(".00156877 .00213113 .00243818 .00259186 .00256235 .00257878 .00271375 .00276193 .00290657 .00306707"),
        "after_mean": values(".01719113 .03406779 .05059604 .06691704 .08304156 .09888481 .11457119 .13009676 .14547711 .16071259"),
        "after_std": values(".00023643 .00033963 .00042250 .00046999 .00048393 .00051226 .00057409 .00061840 .00068232 .00073841"),
        "rank_ref": 76,
    },
    ("chbmit", "cbramod"): {
        "before_mean": values(".06672423 .12264002 .17237777 .21826938 .26089686 .30138324 .33988002 .37631155 .41116509 .44423388"),
        "before_std": values(".00763971 .00844231 .00915634 .00945799 .00930334 .00914522 .00890420 .00880133 .00846422 .00810709"),
        "after_mean": values(".02785389 .05570436 .08355216 .11139793 .13924166 .16708388 .19492454 .22276341 .25060078 .27843625"),
        "after_std": values(".00000246 .00000381 .00000509 .00000621 .00000709 .00000793 .00000871 .00000957 .00001016 .00001069"),
        "rank_ref": 38,
    },
    ("seed", "cbramod"): {
        "before_mean": values(".05970432 .11330823 .15841221 .20020477 .23809667 .27024858 .30017024 .32825821 .35521682 .38052719"),
        "before_std": values(".00275415 .00548909 .00503476 .00562665 .00760103 .00738026 .00716999 .00720955 .00710203 .00690263"),
        "after_mean": values(".02637651 .05226339 .07731403 .10196418 .12605749 .14918940 .17187238 .19414628 .21614753 .23772559"),
        "after_std": values(".00029806 .00064365 .00071765 .00091842 .00134033 .00141321 .00148148 .00160894 .00170053 .00174976"),
        "rank_ref": 57,
    },
}


def configure_fonts() -> None:
    windows_times = Path("C:/Windows/Fonts/times.ttf")
    if windows_times.exists():
        fm.fontManager.addfont(str(windows_times))
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "font.size": 10.5,
            "axes.titlesize": 12,
            "axes.labelsize": 10.5,
            "xtick.labelsize": 9.5,
            "ytick.labelsize": 9.5,
            "legend.fontsize": 10.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def draw() -> None:
    configure_fonts()
    x = np.arange(1, 11, dtype=np.float64)
    fig, axes = plt.subplots(3, 3, figsize=(13, 9.6), sharex=True, squeeze=False)

    for row, model in enumerate(MODELS):
        for col, dataset in enumerate(DATASETS):
            ax = axes[row, col]
            panel = CURVES[(dataset, model)]
            after_mean = panel["after_mean"]
            plot_mean_std(ax, x, panel["before_mean"], panel["before_std"], "#3776B6", "Before")
            plot_mean_std(
                ax,
                x,
                after_mean,
                panel["after_std"],
                "#F28E2B",
                "Shrinkage Whitening",
                linestyle="--",
            )
            iso = x / float(panel["rank_ref"])
            ax.plot(
                x,
                iso,
                color="black",
                linestyle=":",
                linewidth=1.45,
                label="Iso ref",
                zorder=2,
            )
            ax.set_xlim(1, 10)
            ax.set_ylim(0, ROW_YMAX[model])
            ax.set_xticks([1, 2, 4, 6, 8, 10])
            ax.grid(alpha=0.25)
            ax.set_xlabel("Top-k PC directions")
            if row == 0:
                ax.set_title(DATASET_LABELS[dataset], pad=6)
            if col == 0:
                ax.set_ylabel(f"{MODEL_LABELS[model]}\nCVR")

    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", bbox_to_anchor=(0.5, 0.005), ncol=3, frameon=False)
    fig.tight_layout(rect=(0.025, 0.055, 1.0, 0.995), h_pad=1.05, w_pad=1.05)
    png_path = PNG_PATH
    pdf_path = PDF_PATH
    fig.savefig(png_path, dpi=300, bbox_inches="tight")
    fig.savefig(pdf_path, bbox_inches="tight")
    plt.close(fig)
    print(f"[done] wrote {png_path}")
    print(f"[done] wrote {pdf_path}")


def plot_mean_std(
    ax,
    x: np.ndarray,
    mean: np.ndarray,
    std: np.ndarray,
    color: str,
    label: str,
    *,
    linestyle: str = "-",
) -> None:
    line_width = 2.35 if linestyle == "--" else 2.0
    ax.plot(
        x,
        mean,
        color=color,
        linestyle=linestyle,
        linewidth=line_width,
        label=label,
        zorder=3,
    )
    ax.fill_between(
        x,
        np.clip(mean - std, 0.0, 1.0),
        np.clip(mean + std, 0.0, 1.0),
        color=color,
        alpha=0.14,
        linewidth=0,
        zorder=1,
    )


if __name__ == "__main__":
    draw()

==> python/draw_chbmit_fullpage_examples.py <==
"""Generate one full-page CHB-MIT adversarial-example figure per model.

Each output figure contains:
(a) clean and adversarial EEG signals,
(b) the magnified perturbation, and
(c) clean, perturbation, and adversarial time-frequency representations.

The real attack-successful examples are embedded in this file. No dataset,
checkpoint, or result file is read at runtime.
"""

from __future__ import annotations

import base64
import zlib
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


OUTPUT_DIR = Path(__file__).resolve().parent
CHANNELS = [
    "FP1-F7", "F7-T7", "T7-P7", "P7-O1", "FP1-F3", "F3-C3", "C3-P3", "P3-O1",
    "FP2-F4", "F4-C4", "C4-P4", "P4-O2", "FP2-F8", "F8-T8", "T8-P8", "P8-O2",
    "FZ-CZ", "CZ-PZ",
]
MODEL_SPECS = [
    ("labram", "LaBraM", 200.0, 800),
    ("neurogpt", "NeuroGPT", 250.0, 1000),
    ("cbramod", "CBraMod", 200.0, 800),
]

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman"],
        "mathtext.fontset": "stix",
        "axes.unicode_minus": False,
        "font.size": 10,
        "axes.titlesize": 11,
        "axes.labelsize": 10,
        "xtick.labelsize": 8,
        "ytick.labelsize": 7.5,
        "legend.fontsize": 9,
    }
)

_DATA_PARTS = {
    "labram": [
        "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",
        "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",
        "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",
        "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",
        "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",
        "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",
        "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",
        "PZYrqNVEstF/6T/2q8tseOGzfJPk5hK/p0svsbg2xb/jG7+j1CSm9aS2JIRpLvuv8J77cJq//GVkeD14tDdKoab5JpHNSbklIaByiLsak8NkMtPJ02ZgQxS3ysVTXh8jSd1MEi8kEdh+kPjmIJfe4oySm62o6Azyx+8kM6mfi1IJvXKTbc6aSibYvKR65stDOU4bf8oIetPSrWf5Bb32mHhGNQ8kqrkiWYivfV5uBLxdD36K5YU63/F/HZ09SwNBEIZn5CqLgE0Kq4BFRANRFAQlgqYQRBsVSRqjlYVVEohgZcCIWCjYptA/IGijoKawUCsLCxsFLRQskiAogqjZ9bnhmmM59o7deT+G4+4d1TCbb4A1GgMH6+BhjgpeRBmmwPUMrLkD07xJr7YkTs/6ysgEziZMoaiByqZ91fUNAofCvy/QiWR0HE77gFcCSzOJol1Ze0d8p39a1462qi7rLcqzi2Nd4HgBk4+4nXN0qUw9fLl2Vm0FbUi5siu6Z3ah5Ldx0/d+Gv88S0+4hOI9SZf26B4cd8J9NjWhEd03/c7BtBUYqijHdF8PuOIrnvuQ8RFUt0nvc+OT0vKDcEMM15KQHxxPNwge5vqquedOPcPrVCwJLsU+rNHrTLojaiePU8nCdA0J9FJ+5QJlPJAas29RtwUYMmfph33wfGAJSmn7N8u7O3UR8Bz3n26eCs4waz++Mw1KwzyADUuGuuY8j0qtomMl/w9LlHik",
    ],
    "neurogpt": [
        "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",
        "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",
        "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",
        "g1R2YXp4EHrrtsmk7uMwZ6MLKso9yczR7HUtKXHz51DhgejteZKVHv6O9x9hGuGtLLrvMa3w4XkVekmtI98fVBZ9EBarrRuoZ2ixySYAp9pT9UcjdkfB9KPSDoP/B5hnJ9MPRbhAtQBfulId2Ux18THdve+cvskuSUiVhOnfKgmzHO02dF/SsWvkpFkNq6Y2h8UPVEht/klUEwutt0j24H4OSQ11Hcbuh9qKBEMWSTYUVRSc7hw11NTEsQ7DI9q76a0mX2XQZ4/F3s2hJDOb7k5zM6GJ7B2gipGhf96VOJlVfjxdI2orPaooMTVcHKd5lBl8Vr30fpPbXgMCl22kPvaZ0SBlIfRNLY7WRI3QuZl7Hhq4NYp+iKmg0umWKhN4e1R10F3pa18qKwxVfR2W8OW1EFNW/TFD1GX9Bt3VnHnlJFpJQbcZqhm+agX1vEEN1E3B6Fw6J55hrxqtAvVoPMQOdc6uR1ftwQ1/1dH8kWWmrh6jFtAlpVDZPXUFOCMV44hApZVQCfHBJfVokDQe9TVfGVPGfJZwWW1iM89nPG6BD7oIShaR1e67yOluRzxuMIoxH1qhFch6TtLCUYlhJNQLlVKOqNXCRz014aY3M35ERMbDYKuJz258czl1VDXX3/EEpRnte3VeL0XRhuITPqrBqJUXVE8qXQEFkxs3uRJkuQW+2FVJW8CL0SCqvatHHH1bbcJH/2O8vXA1l2Qclb2SrO9hznNxPl3xArNhlpk43QyqNJ7dKq2luN5w6nYEKnETquYOGbPfnTfks3FQ01tQlgO89bwrcLU5wbe42qqPBUQ0GLXxB8TIx/uWgiB1lb2GqBdc1ck0R1MFwwwLzQZpKDvp9G0cdb/JiJqtioN4aOz3L5mJ6WPYw559TEP17GUriz8bAMqNJELV6ZX3RO6rdwffOHiGcaisetTbfqrDfr+6k9FvgOm6wxz1icdgkD+nd11PRvBdq1sokHtw2VFUqb/Uk9tuoLvI7eYmcKu6w928bkuYuacrbhVYeDoMF5te70x3/IA10quU6pp3VedE+Nb+XwUd6fIs4Ib9PyfsT1q0ejZcj70C9ABObQk5PmlsP5xQ9rqUHXieBihqRW3HRu+MVdGJ4UZUWy+dXueAMeydtrugSkvrtfqMpy7q6WMovAjvnuW3UJT2zm+1OGqId0/CLNIXbu4mQyWbaEklM+nl996363vlkeSj9/eJKzVg+aKmknkj9p7m/6QQ7JIFFCkMhoTKDvkrE9AEltcGgXf2/weZQn7sKq5r8I39n0RKeFf0L1R7vG6KizZ6rt5SnUn0GJhtuz4KkzmOcjromfoxlZHe6e/kcj6gsj6wxXbSOtGdoej2AXBIIPzYRG+mquPhwW/BYzepkYZo7s+SybzGJYTgA7bKS7RFAeMHxyXCh6XBDWUkrgMYn71nSWe6ZoYJBGcamtNonTnkoxU+bwn+fwq6YxLIYNcM5qamEvJMUvp3gbJXioawv51UURuYw/7/E7vVNlTSEt5dTmWFo3ujlSp5V7H66+r6ooql35sYqKYjxCU3+u67Salj6PLEpDAxmYNuyapj69cwQVXQr516xDGn00mxyX9K1QlX1Re9MVntppYvmDWmoT3fhg7rh/ptg3vchsLvQm0nNtnBnDr08Blw5g6cH5X+6QSDbFUPzTtZyXgbggGbqJW2OAS7dvq3Gk8kK+PEKqvaOlQX0fVMCWO/Ww0CJX7LCFVCTzYvzU/ilh/F21k/Q2PZc3W2T+eqFwrVr7rDiHeNvVdZUWXvOToa/LVrdBba+2aSs+doqh84/Pa45YLMagPxv4eei0WUxPWVBeRkO/2c1eySK8wmUpKpr6COHy5qGgjbWl9Q4/DMBcj2F/1UGTCxnMnA3KLpucQnUBemf7swk9p6kipoYpnhMsCMIhZ74YZ4ZHATXdUQrkpqjOSA2QubMCr9PgrgGA6rNlwy22j+OiylzRUwIQyHtB3ub8Un6shaExNuK0SUxJzFxX7GvW8289U3HaJ2MK7zZpMqoNfhyF/C3A2JTAG1zN6ZG/XYH0X5g8pKp/1UOe+uHCvNZhDmhWmrfoPn66jdgfTaZ1GSH035ytMcWp64gSDIcvmPv5a4jZnxGY7y3tSW825NqSDPpap57A6QqyYA5zif6C5DU2ZUq00AXmkreFcV5NovpUxLXM0XtdrTs/1MdfDjF2wV3xyTwbDHeVNflffWcQaYXXxmEB2pmNdw8HYP+rSoXqDz623Et6T6je76gy6pjQrJry7D/qfUc7R3Vjg1A0z/ziQ3HchfV9MdDOqsaulPRCqa3mcmgD7lyEhyVRQcDDFFlJ924J1yOpRq2WgiVCrnvD7trHSW0HuBKJKNeq3zVD/QFZ3fOgNOK7+zGEYeiX/q4oxyzuqPZLUa2R2lbsM9xUyo9AGLcqAOM5m7RGuT3MeBv3RX4jumwRe1JLUcleje/1OU0KyRCNxTV8lj6pjLklwGuDkkFI8czTSWBZGv3YpmlgRQI6vd01IQTGln3uJsLkoh2erWkinyQjrTXaFoS3uvh6p09RhwYaH5KX9Amtoor2Dj563m7YPWmGY2mUSwyQM6YpVao06h/Z+ZF+jBq6Yq2BcfZ/iYbJXDyQTpYk53ZwN8PIjI39UvcbVnVUO9TJ/Ui5w4zkBd30nsVHD8fcY5C/QJHQYa5nEqOwtxk694d0pnGcqwK26mD160mT6Cwx9nlsl5aQ1PXgI37BVh0awqw4+0MqMlO6o+EyOsgQO7Cve05K85aNAt6I6W5qYEu1/carBFR1DMXkO/UmKZunTscbgsOVWzwgxlT6+Y5SBmZ+9NtxHX009VYOYdYWCBG7abi1RabJxZV+okSL3meX/qJUj11tdBh8M4ps64r9S49i6wWKR6TMcM1weZyRHeXws07Uf0xqlPKhIWOad64fbqoB6SE6njqiazP64vUx17vf/VY74O0m+JWVU9nSr7qffpV94Zgpa8K5Ee59036ReYpkHKjtTsU7kl9UGnZPTCbrxzSzmBr92OPn4qZVE+IXi+rSqBig//ZkbzD8Yj1uOvkvT2IjRQfNMRDj0ks3HdH/HBY4lXJ6krE6mac25ZarGBrJJv+HKFj1kjHSQ99TgLtBhErRwk9rdgWfv/iCSHc7ZRlfO865jy44F/gXCNVH3GMBHEaIffnYqeKYpXaICqLs/jKNTwKgmT2+z3l3vLbYdfmI7KWQGSZudz0fnMSFUPxhoP98dSh1FUL6iDnGT+niQmq1Hhj2/S3cQDi0pS74ulA/v/56bBUR2SBrw/D+x1m80fzHpsoptPstA8M43xTefhkYWmC7qzh/eN3we6eyPVvoYs2bVYr9RPVUX/4NFA1GZ/shFTt4E5fqmReopTwpmOErX3V99NZQyBlUaYMnz+nioL0jso/aig5iYU1FQTLu8kKSN4br7RX9HBOvu/PrQAGe36r/PEKiYonVzZc6GV4b29IFpe81uagfj/pCWcb+/BsxdttcJbg92RrvzKfi6gSYNAOH/4q5uyd32YzO8w8LslHbELd18LJP/I+2t76z3zw9inqMI7qjpzHqOOmBQorOLUahx9hlgngdkuM66zqOFIOCsXeVsEL6RQK8HfE3RKG6ooN73whP2NZEyGmMVQE5iPH/EVuL0uDF1JpVH3TDq4phGoOdhbX5QSzM6Bb1kC8r1jDiOY2zhejcvreanstHRKUzTectOEqIWb8+ozSqausmskW6pA9tQVp9SD7sxoplL1r6n0GdLs/1g6C7iriiaM756X7u7u7kZAGiQkpCUFQRoRJESQlJYOaSlpQRqku1uQDulueM/u95/x+93fW/e99549szPP88w5uzPusmvAJ6Xm7HISh+SefiCM9Nqd9ANEH8NTL30nk9F2MwnIIRM75yozw13hsdVkJnFMGv/clcULd6FG65vX6N74eHM905+ff7g8bqDvx6i/NId8JfyrPKrtNme916+E+QqYtFjusNSWZAYHcs41UOGxRQ355f4MiugOs9pdr8pJBbPc5HM9mamjaCipuVsH3H7EbFUFcadw3hWJyg54fAfmt6D5BvZtYf7wW9Gd88ief2F0aUx3svfY9kfyuX5kRENBlqOcV00vKyLekDPv89nQyxOxeVP03zKzBDyexzhi2tH47nA8Y4wvjMZphsrIyfxO9kX8UvcFCHDRdfRd/VX3qX9MrtKAqIt0UjdjivtTd8Dc9LNRGxWw1x9om4owc1/jfCZs2co+hgnq24/ESk1bz56AGy+j+C6iMSrhoZvJX4+SXZ1FheYHXV/7VjB6O/8pCu4neF122E3UKuRN0SjpOIuXjOQIVnsK12zBK8774kSr3M07xHxmB7/mMm6p3H3Lz9QdNVNMCfz3Hd7bHL2Y0dzDx7aCWc18S7/CJUA/5SA3iEVUfe5vur5kr/mIJuP3ugi9knTYn/XSf2sKaqsBWUIWMxA2N3aG3WzK27kw2BaUfl3b0w4LJgatgiTBEDC7YPAu6BSxLfg8qBE0DJYH74NDvPKFTRBMtQvggfdk0ge0u9xsvwd9GgssiIUWagQGjglXh0VcV7A2tqsSlgwvhGncZ+5K+CiyeZjVzXBxfX93KrwDCi90b8hVVrjjoPAXxGUfkFsqpmXAj575tli7rEnP2KuDuTnNfex7D133CIvXxFJxzEnd+xWVV3wJf0ZBIS5iNOPIyMujn4aSfydCV62HSfJjrfhEamfwVqpZ7fFS+yK6+RkE/pv4joLHLPPfgtF5yMnGEOc/kY8e5WjFbUp722wklrviB3vAUIeyHWXX2Lm2APpnNnpgvc0Nbs4MagZ7yJVSY7UjNgsZxDAiZYiNsAu1j8XvKEKp5n8YHRSJYulOVpTFpYSlDrofYauxbhxWm6e1WN8Tz8vdUbK878H5ib4HmCv9Ear5mYxXVnhkwBPKEj3P8JJj+GxH89gks5tg7KG2pl1u/0QTXoPf65OpXgW/dxNzXfDGyqDNNF0fnsWMwtd+ZvZqYs/05jp6azDH+5KfS/1pjloHjO/ot/H/WNgqNrqukPkGDbqJjGcqOfgmUwbGLwyP57XH0D4rUYTZ7GRsEwTv5PoMKvEI+uir4K6NtAmDnraBbYY3/Rq8JJucbZ/aIXYJqsjaBDaebY+975Hp10CF5YFBZS3YbLeb7HEk+e9B19PVQGendu/CuO56uDS8H0aGp/j9K5fALQyjwOBR0Jxl3KOwouvtZvH+v9DrI1wV/PA0aiszqvSW+1nvRJXU2np1/BV0QQDXr3ZNyDWSuxPMxABylVZ4Uj3zNaOR7kHD4NKjxHAFM5dc7qHpbaT202YfD0tWQYVEh8sbgrqZYalKpoSPiw8/IB9YARv+QX41FKzP4svCnL1RobKrbprf7ub7dkTPadTEWX/SSyV4qRMtlfQSoOLfwXmfg4F9QLK4zG8dk4hxZGQmTjGqB2DdVd7VkwiR+jLzUAKf42PLyH+/wtMPgYjbYb51YMYPpr9pZLfa1nY+mPmj3Wu/trntDnB7BrnAGxsj6G8L2cH4wHKyo4xESX3dIxnTtwFrtnGmE1A32Xx2cCWpyYP/VAeTajL/2XQFYS7GW5gMSrpdXsUqR3Xte1IsVx8u2GNembPmCPbbDVp/NA9A8xDPvIRX7tTq7N34jPraebInzN4LnhjOX21hgMXaV+0CSkAqWMm6YanfdlfrNx4FL/bjqe2I2u9RZle0hutRvkvVKukTIZXkpdtmVDxdOrFlQiGWxv/LGwsfScexbFjzptYIIc/jM+MY6fKWAD+PhhqIy6ckh//SEBuPeYVDd8pavCicdRE+KYU5gn1O+ifgVVl8I5V5rL0hz/Is3I7C2E2mfodZLe2lb6fs11nE8wlA4S/8QljkCjE9Gj143l/TzmpJ0ByZyF4GmS16des+r5BZl1WA3eGjZiBTf+JQqtnKLruHoN987CDd/KRyTW+9mzjF9yV212jdlgiQMyn2TQXHyvrxpz4HbB1P1zJm5BwG84lf4sM5sVEFU0+7UVVkBLnw+krYazBe2AttPYW8qQKI+5Jj3oP91vvxYPVhZjoeyBuDOZEdXbIC6Sb8ZomDMzq+j2TyLcnTH/ok2LogiuA1EbFJq9cex1ekf9kF/0GvcLyFIfNqJ6xE5NWWeZO6qsexj1zHkiqII7U2QkZygFtk5XmxaEsQNSex9Q9aPiX6uYx/RQzvcPuc9FO66z6iT3P5RtrtbCm5bwzO+kvtHVNd1wT+gl8+gseXY9dq2LgzyDgbzxuh+x//AV0fkd/c41X/mDXYYYLWxx9smvOapkThU10p+Bp1J50EU2jF+bdgyViU6QxmbyP/LYrFq2O/7uitJmrFIujaxPhyLGbxLup9LefVBU1fHp7K6D+SAST1x90hd4qvm3yf7ya532HLtu4TlN7tML6r6lqDinNAyJfug6sMig8BSV5oz8W8aDDRDr9wxBXwdAgvFLaXUP3Z7EOTyJaD0UrYbnYA+exS8HemncD3aba9bYPWKQyrpbax+PoA1v2OHzZBfXpy6T7kq79oD6XuRF1jsszlfhCMJDVvvvSzYIrM4Las4hZPbIqOnkQcDNEKtSPxFVlD8Ih8KpnWUZF+yzOI/znYewva766RdT2VbHmb2Qb2PqjxFNxYy3y0M+3xMdl3vZ5PHIKtavj0zGosL9VSn3H+Ufw7dxYLbcFeO8hJXmC1WKDwQ/cKdI+Gj9QDwYqCwBn56oU3jQSDl/g/tRrjZfLMd+Dve18KXx0Im3400cljS9mW5K3n7Wm72m6ze+xhGy2IhwaKFTy02+0BOHak7WcrY6tbnMNX+ERxoiiD1tpYjDXqamYvV81eMoPT3QI3zI2C49u5lvBTO7RoXzLbDTDcKTRqHKy2WNf1JCX2uuFtG8xp9GVRWxI+l3V76+1L+9G+s2/tNbuP8Wy0P/NsX1sE7oxiZf39GbPXrCbnlw4DbfW+bC9QtRA+n9XIym+J0VhEV1TmMznRX1775pTFpydxvI28ewcWP2L+BXdX8HmL0N7b+bnerCIbFN0f2JxYJjX8UcK2sMNQP2PtL/D9GnvTJg6eMsL3jHMDnL6c50fwugcg/lHGNIqRZAAJzqBgvtPd0Mn8bbfJTSa3XYJKH6gdUwu4tC6+uxOeC0+EE8IB4dhwUDgp/Cs8xDMvw/fho/CtdjSL66yLcG/DaLwjKyqqoEtIZORwuV0ul9FVRweMg+cPo6UeutwoKKnkI1UKGhMZfxvxrhy2OVw4jXGussvsOs5EVvTV4uwi8PzXRlbz9UZZViZ2c6K1zoHY33hREQ+ZrRXohJquOEfdFR5jdPMZ3+awcziM334PD4fPUScPwuKuoavHrE9AdWwmo3vg4vF+qZArO7Zfu/t4rvWntY7dLTRwAh+6FBpDCck806LOWsIX9TluY/+Z/0H7LIdaHfwbmPovEwfPkJULZ2yRoGcwL3gTxI44HewPzgaL+Ot0sDb4kUeDIEUQl7n5r9qfdGtJa2Pb6Gj4++YyufI+7f34EBR7BgZLvT1Zb59B69SUwEcqEq+5+SuL+k8knCYVaO4SM7HhlbymJGgqdaq7aN2o4cz1n/jRXh670CGn8Js7YGg0m9CmRxUXYwSV8emiWDoeo5DrlXKHv4f51Ej2/w+P/9YbrYfBpGvZC/g8CwqjAJwl1+hLGNmd9EJ7TEfTmjdSOTU5Y85tpKp+Pq06n5Nx1yEmG+va27paM7YriDjY/KA9AAfqKrVZ2tlc9icNAOna8oo+GjUdeP3nxEZr7e/QQXv+1CJSCurqLmEmqSC9H7211K8kzzgChz/0MbT+Th7QShRNCfRFCayTn5G9w1rxtXZldO35I73d16Kn5nvpVzsT9vgKlJK7TilhkeRkCQn4mRB/kL2/z/DiCFRDZT+AV18gs67BGKdj5WswVDQ0eFSbDFSPZEaPoprGcx61ifuUJhqeexw98gfvW8fRxmm9HamLJivdZX3cRl0TKjunjms/0b94raxFFH6WdWCP4OaPzEA67FoezG6pLFaP3z+D",
        "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",
        "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",
        "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",
        "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",
        "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",
    ],
    "cbramod": [
        "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",
        "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",
        "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",
        "mcaElpNY/lUsbUhrj816Uk8vdKu5aWvGwsRxULaR/idA3reI54XDp5EUdnPMJSSAweQ47/vXL8szWPkpM7GEPJVM7vP8eXYJjsK7g+4g+H7Aq5Ow63hM6lv28AhUnqA+U5mGuVTtCOyxh1dt9O+YeMjuAuED7xsr47O/XijVZ/HuoU6oSTSlJmD9B8BMYf41AC9zjrRfG8d8wYwwOcnnq3ERvd3Z7mu3i4lvT5K4zkgKOPiTdnRuOjECYgQ8cmY4hZzHIOwfc/se1cqJN/3oZ9VDJhgFOsjvu/n9volrm+FuHrODGNQ7NbvwviPBu8v9LuuMzN8SoRLp6GEpHkXBWAuY5JKIetfzt8Y9dKDrDj5/sv/5b246fxmlbG7T2UdmnMlq3rtn3UPuLneJO9qd7N5wG8M4i+GnmWjldi3uLHeOOXudFc40Z4BTzvmqYzS5XvY/Z/5D5+qBzsj0PYINiyP9A5Jj+O/vFQG39fxP6uLZp/63+lUHoalg4754hmmknkXM03QeU2QESOgPo72DX/OiJQtZZSha7905M4Z/qwBzJZcMkkliy1PrXe1ZgymsYIvb+PYM8/3PveC+cPODvLDo4GoYeaokBe0h+KYZONlMmlPr0YFx2gNfHF/fwIfVyeYdbALr3XleAW1aBwq8aykP43w2UHHvzsWN/tVsY8gIg2GPsnBSYpueHXVnig+Dqj//u7a3EqoxS65IZHTXu/OiIS6/rTbVkhqPc52VXejJAJ73jrRex79D7wtJeI0ZigYXhwGimjAmoknKn0ea72aGLQwzJtNiWlP7616ceWznFzPUGm/dSAeiq5F1PM7hHSjeixKmYQ/x4b1drCdIKjNTEWUR63xNzQuSiFfBEc3xC1X9794bS0+8d9i6gqBC9OEASrcWnzsAJLZHQQuBpcQcPTO78nqy1/+WvW5MVgfmbTGzcJSfDCclpsOzPKFOgzl3fXgqj03EoyxnO0P+WkV168IeJ2Doh/5VBl2slxt/mycw2VU7Co3bgxJ/synIv8s1u1PCea0d2dtTcupTuYNDm4B2/mUmJ9GBuf59uzfB0Ax4JtRsM4NMe9PPLIUnnppP5i8cXxRX4N1ZdM2G4N4T4VbuShXcW0anrdPRKeoY3U1nvoKq33R3JZzp8WcR+4ZJu2gi2opw6VA6vhWOCIfv+odOvv7f99c84NkT/GQ9CHzcgAOvk/UvoYmFqdM6XFck5q2/DkNR4ug1PMUY0ng7achExpVjaNFjtL6vGWxGmf7wW3vS9SnzAU28hzImYJfzZKTmdAajHGVJn0FOOuefLievHZWm8MwqKvvPeO+Ned8x/ca/YjOuLYTmTADxe+GZs/63qG6zF0nRreBk7/8I0QQ9G+h/N6z3nbB54bTXrHoDuJ7p/x8EStnkaPNfkPKRvlw2R3jcxDmXhCF+k/BCpABz9EjjOvmc0qSODE5UGOCyzseN3AUTPzlSXRvXnjPdTDSz3x3vjnRXuQ/dxKam/w5WFPD5loR1RRLzilpaQyvB/4XYVRKNqKHyHSfw1P+8JohU35F5vG4WcKw26OljU8n/rqkocFxGqSJjmYoozFRr7c4MVIHfQuUcXNcUXnDp+FI0PhyK2tGU9785oCcZbTkZ6KNJx043ouPp4caFckNikAkHsocV7K0364qKKq4G3e38/6NJYVTN4Fp2Ma3DbCPcwg+qvhnEXWA6U9qaVPyUDYt7au9/v0Rf/utda9CMmneVQTDjIrq/AFZrCh9ngJ+j4fDfccRzZKALYPgB6nzKLqc25fxv5M0Pm9XG1XZhWlcyMc9teJS5Fz4pEvUaQJpfoxtZ7RhcfQTdTd1jgagOJLrjuKVp6OYF/92hJ9Tss4nKEUvBM91R87e4rVlMWhKtAB/V1yJomPdZTYhsZ78lJRKO8CqIuch6dqGZE9DbSaxsF3q/x/9mzv+Y5s/4v8ySCxaOJp+Ywl38fAbPnQiKlvKMYHb2mOQQk0TgfedeHxgvvDbRlXpaT+papqI4Z10Ft1xi1YmYhO14ni6wX2O6NYa0dheklMLFb6U21iaE/71vnDomX8X7Zrf8WpjEEF9/ym2cwzZq2w/+yeh/M8U1Enw9dOAjFfjOHFUkMe6EGV8xod4dxR4TGNxjanaQm7xSkCnw/h8gKf1vP/jLuq+T1MLxr8X4lxR4BO+ekSX+50UPUe5tpNQBoC8BOfEU0+XdpeGpQW3/26oT24hw0Vem2DVJqfly+8OWYN6Wk/KOgPqXpIgoGkPDs/YHJM5ZTGYO/3teT/jXm4+Fcbzvhe1D1VfBAcdAyBk/jYVa73uvWoCobv53fnl5KyIuzUOO902e//99oZWoWklcYnn2XZO0u4LzN0b98+tMveFf9e/qQ91Cqs6NEk3lGEc4W0aSx3NzEu86CcUZy+8T8clj4dJr7KI7vbc2r3SG1d5Iem3AjPTRVqhPOg2r3n3KA+HlWP6d5zM4Zxk66vnTuMzfKup9C4bZQ+UjkXG9+2QT45lisP9HcpPZOyfL6N0Tsn0E/yrFHbj7UJOKZOj9X0je++9pFWTuc8h6apdck8ETX8gJD+nHD/++93D+FdXlyM134LwTdh/V6E4iDuJRHHXzvvPPu0/3GBiIxI7zM6n56Hlmet+IDLHVv4tkvv+dMImpqfd/Rwjx72bIyfm3ME8LzDF6Gp8VlUcn15NsyqKRMXUUHq4oPrY3alITfr5DarmJTt5nFiqx+ntmgxluGpn8JpGJ4H+rciVUahN8HZ0qjaAu4Xn2VLlGTdrrVn1Gh/7oW72mu0jp3vc0ev//IS9bB0owfBDG7sOh9THDzEIU6rZ5aZ6bW+YsnHacqr01EdhxDdC4lR3kxd99kw76Rps5wc4LHheczc5UpyX54z9No3PJxUPp0yATz9x1z7jX8Ke/3N/ud/evG8eU4TyXWGUNOO8tCF7Ms8uj+1f8b1o+jmOrRRXzSCom5iQzv4zKBzJNVVhrLrg7M24gsjxAWUbhztqC6Z7+1TslQfwpevdF4qCO3eDuWDoF37AJ5A/iebntB3h1GcpTCNyX8r/JLrrMYK7Og85lZg9Kl5epis8KQsRKXA2CrxvyyK8uXRzDPFWECX74d+PlJNOfA81NTWcYZYWdLd01wMnvpHXe6GKtSprfADu95dxpcevDTVXzfyydA3hdS9uGZ1Zq27Zt27Zt2zi1bdvuqXlq2zaTtkndJuud/575/mtfKZLstWdePFiYKQ8Tb8O52T1Ggtx6DnalwsHMPQIIa3ciao+6acNIBzOfW+65gMaqPrielVcVMP4C/V0KdVkVZL2E4khNjz5068v+AlUSgoiZwY6vdER/lEYqXvnRAp3QGavo8lwcYTcdNZLjxkVvBIGui8GW+OY7iJKdWj5ufHfV0t5B8xv3V8+ttFybii4L19zAWVTR+fQLuOcVv50BLrcrWMUGF2bRxbNVRSKw1HvnXfEaeZt1IO9bYmKYqZJA9vg9/fJ+Lj+bX9of5r/yO8tP6Uv3ZgHvbqrsepjepS/oK/oSr6v6slu1Y4gu41betXdAv3PPnbUxedB0+1A2FSU7PrgiFXZWkoJrZ01sOn0w2tLeX7gOnxZG/iLre3RAeeWpc2CefW4vHoq4CUxyjvllx6PsUr9VOb1UG92U+h3ixfJa6ZnqDP3VH9/dzY/lvwn7HpbPX+BHpjN+SXfUWlUY95kKVb76BEdcVJf5n6+S6Mw6i1s3PT0YlAD0+k01v4adGqqb9PYr6uuw3KGTAsGdA3DpaJlG7ydnXl9NIVUHnEuvwpO9L25Nghy8z16JeIxmOYs/ak3WCvGyO4kkJCJVqdLjoFQmdPoYXuX1RZVTrUD1/oCht3Ds/tRbO+kG6m7C29lrx/XA8WWog2rg4mX4ZrO75nRLxYLzKsN6AfoyemI4PNAOPogOfg9x9+tWNNXJcRa3V5qhezaYHGoH76oIz3dAH7Xi02PoozBHMFyRwpzks4tKPAmQSJIB5t0O43YHPaPTEePJ6C24Susi9Elqb5n3wjuNHh+tj4CQO0xnU8QkJ/5JURaF3G4hyvxEcRsq5jl68SuIvZhuj4U/i6Zi4NWKKXtNdQpodhzVdlqtp2YzqocgxzR4L4Bq3UONHaHX6tAfMdDXb/AMB4jEWFSAvVctHvNdo86Ry604kxxOi39Dddn1NnwTQp2uRD29kEnSSKpLQ2klbVAUKyUqkahBhkrpSejUVF4vb6O3nxm18jxviD6PEituVuB6P4KA3/2GZH6S8WCCQm6HlEuwyS63S4m96mjvq5uEntgAq9YmP7dUEDUWRSelnpLpvzB8X5VI7aGftbmB2j0Kmy2HP9bjR1qiQez947tBz7PM4zo1E6ze87+ZbjXR8cTEnsFuCUP9AVl2mIkgfjE6OIN7unUGKuYc47mEGrhjHqNT3ptQcDAHuBNJ3aX3juP/i9Or8+iuse48/Co0UxV84QJYaxiO9gZqYQ//zkyVZAbNUsCpf5TdAyszSmy1WchrDjixiWNXoa5TUjlTUA6jwMo/jDCaWkd/l6DKEqM1E1KtfYjOKxBJzFtU30hTysTF+ydxa3DUgHsnkcWE1GkrcnSQukmELonLZ58CE4ah+ibLMRkBsm+GY+/AsDMYhT3ffMTt1nJAH0HpDgUjPhGZCOooYx5ORdyEG7JRyQNUGXRhQXoyzNidB/vgu+1eXqlh8UAzlxm3cyvm7mVWd4hoIKj7mMq076+Ef31ENX50T8WNRkHkJwr7GXFftEJ/VOxgs564D6bK05qHkopR2zsb7T3nJ1Azkfm823TIOL0EP57c6+uV8tJ5f7TyFtPpr3DOR8jfDrzHL/+zv8g/5c/3b/qr/Tv+Ft/3lVSlKspT/XHIU3HY/w1MXcUr7k30anstvDfo5DI6lz6Fu25IT7wxj5hLdXMLxzcJpbaB2G1xq1YkM2Wolg8oklzkfIhaALrOoEszwcIJ3BOFMezVSr5TF+SKgY6wzzHlhLPKopunEIMd9NRComn1pH0OT8GeL6mzIdRxUpjnANhwSoLQ0uXh893499pwvD0zOolPiqUb4nHH634wcR2cbl4dEd5rSX8XwQu1R1cVAltLMfIkcs2/4FYXX4B2Kc33NhNl+/xRUdCyodsNJjbZjMTfFRnRSnJu/VQ/VGdWXQu9+YGeGUO+7HX4Quo7FfUWVl3Ed/fj0A7KQT+nX8ePK1lND5VFD9eD6MtRapEZIb/9AOqsPFiyl/fkRs9URm+9RRMP0sEwaACqMAvOrRR5C4WnN5sjZH4fnWNXwm0EM/VUOWHOy3aFTuYSF0+WE30TwSyQdaBdO+LSCdXXH54oST+XhAtqk7ccjLUAHG2fHixBf29U/4Jzo93KdIv5eW50azS+UqAwQsHekxz3gmnt7oC3q459lhyM44x7fnMAWqQZXWDvn7dPUR2DGzzcUAIw3q7VnwM8vY+mPEm1X2TkZ+mUxWiAJsauRr8f9KnKvPuSmVaw6m8+aTTduxTsPENd27WDavM1BEe6F1z9bVowh//A3Kdgcxh/RtFrGHlEvFIynLFdZ3aj68ovfOZ2vOJokxFe0HR4KxBAm2nwSjgpB5POoeIGweMGzR4OBd+MvNTDPeTU2VG5aXCh3aihmvomn3iNGCZCx36XNdJEiksDmYUaNGifvmjyJiDoKyrgCHVhufE2dVgTvW2oynSwcz/w9wVIPZhXbJTEb/mDDynLrE6iJaaqHHifF/oQnBhJP1MJcSHpyego6tne7zQBHvtEdd4h9sFidUxmkwBPc9DkBVOaKbsGyTL1V10BNRaSzepKq8swYCHwtAl/dgavVzKW9jB0Y5UElZaTHO/F6W3gvbHVDWqjEWNfA2uE07mZ+V0iOs7tmVrNHJOyUgfVXYf82x13yjCuuWhFu39mL9jMXhu65laLmkCOTpi26qEaoR/o2J7dOy8tvBY+4IvX1Bupt1HFH8jhQrB2nJz36/ol/ML+Dj/Qzyq1RaQGDj4ymLCUzrdXgyK7FYT6wmEZtN2R8QQ+rYBb168WiPCOudn9CK5SMdlRaYuIa0FU3ir3THBV4rPZWB9dW23lt3bR24r6S6+2qMl8daKr1qoHSumiOrUOpxPqcjqm18E74+Xy2qP9c+Ag7Pm5veaBhPqN/dthF8LS+Nv8AjJXDpGHfZKFeNh1PNPR+yNRc/tRJssYYQ94rja9m1VFBR9D0ApH4cyLdKJd7fUa2GKvmPQ3mchKIOgVFbS167EVUiPwKSPodbt6SyOq4osqiJZ9rZ+hMtvpA2jUl+Q8BwpnOd3dEOQYhh9eRiX+Fo9amuMisYDMXSS3f1UgvZGYCP4mkrvglHZUZUSUyU5zmNg1wEWG0cv2bOgQ04L49UZnXYZhbQZfqaoouyFgfT59TT1HF8ykQ3MT+38ZfVxzB56YRid0kyPyAtyxuyhuB50WMIqhMHVicMGudb8fHnoAW17Sgx1jfoXfKqkLoEBf+rEKURCJQVfek09UQGFT0tQ1NVEUj6izjOB0GZB6LrW6lz/bEttM1JB1w5+M3ZFpk7lLh1+nLu2dtOmJz3szwjRzq7UE8m+7HnkHPq8NynQWSngrij68sue2JtG1HZ0fHmu68HknYLxXIOwpNMMfM5ReyAAGNKXqHqp7oNNAdJdd+XEEx65GpLKThS9ySd7j/CLSZ8Oo/hOo7w7Mz662/czd8zyM47RW/8Dh9eGS8sQ+vwpCHy2iKqqYgaYho1huwviO3dH2vDqjiuHVn6IxkuqzJkQG4xqmqXN6uX6kipgk8iysWFjr0C6hQaGb/FxmMjrJPnONZAyIEu5twNCAtjBBZP0A1qqKvwuv9jJD+8y9zXEj0CujW5HwnqRGXdrV/yOrqcbg1euYcKjfQBDVoGh7ga+RwaDnVExHOr0YeJIX9/CZkdrdj7Oi643kQv81JFfjcPXvTAVVDg15WKXQUXR1sLQ2qj653kPkOip7T9xoMpvHXJU97gruPjktbyU9qimSiuOe9nvidqEIQmV1ovrsveqx9Ha0Z0l3z+8vdOV5lNxRMvQL/1sZbbgVhbCKWre7gqVEx93CoRRjfu/lBFjZR9qiDw5LGdMUBbqKzrhm7B4Ql90K56LK6/xuheoQkHcdCPMHVBvlzr7ZLh3LLOubR24txXG4r69SDbWVABx+iTJcJFNkB1U73RSgLuzzMEXhrqcqgp5Gp4b38nn1vDpeEE40ob4PEryHp7Ob+7JCpvN1VG7hqV7gS9oTletguN0HOIo6jrpZAWdNZLyLGcMuomEr6rf5ydiDTFncW3lq/g8qr4waqpLBTvP0Fn1eB+qf+gRsVVetNvlMMrJjVxgogzLcj4Y9JE/I93P5QTy+oMvSu/VbglEE7UGbKPT3Nj2Z1x8i05KKLU/OssMLJ1Gqf/Gcx5n7KlOPul4Pa7SCE5rw84rqNt3eiNF2NzvRnlM55kQTlZ9vcPz/XEWHwULwIh4YUpyKiKH70kGJzVB54i/1N/sP/ad+czJl79zPZ6ZIPxkqKHGq6L5bx6GCjuLt8xoHTA2oH/Ac/XlGN9dDQeUO5OGJZDO+hEpXPJX4VaWa7AQRw5tYZHsVVf2LkcQjLxnhxwSM/KiKh/pbjVfox8gzgD8LQOA9IEY05nIZ/7HNJKXGZ8CdjUDfsSih6Hov3NoOB7nYVaoPo2Q27WU4tXvbjMc9t9TttX1qZp4qq2frTSjNpaiOGjBpX51Jz1KFTE/56yeQqRIHJZabyC+R8VJE5slBaWDGGwVH2L2D+vCZ89wad3FRUT/JblHqe7TbP6kv8S7C9+w14adEeKFbby4BCu+7PJOb8pqxnTExmNd2HNN+nNsJt+tjVv1NxWd0H91zos3ck6VjTThQ66mkMX8kHbz2g9oIlTdSCjTYSq2VRx0cUNNgx8ZuJ+3VaPZb4Ng59NQddVB958jz0MGv8WrlwcFUeMByKJoDYG0xt1uFvTLXj5HbVSuqwBbViW4YM7U7owTg7W/wmXXd9YTCvNuuX5na7SwznwzkR4EWxdWt0uG8H7q0Z6/l",
        "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",
        "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",
        "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",
        "LhgmS9ahhmfNNpiriHEl2xi9OAibvm/jZOU0uSfHPRO6473j7ZQexnXMJuj4Yb/BL/CL/cX+In8GieW8v10nULX/0Nq30Yco9eqSW3JM4tImd+Wo9EodWjQj2Hl3O0gQ4xxRHrW+hh95S9doki7SsO7C18xF2/rIWRuCNYvlpoWc089cDaO+D0hxxSSnPnhmI+khjMZuRv1u2IkmCuu4/lwtH3PfXO9bMsdM7wNpAXWP6QRP8/2ZftfwOH+Kf4Ss0qDXtMatvmZOHpubZrL8igtvNXE0z61gXSgT8WNj+B4tL8l9Mwk0+7DSJhLwWrrpF23G74TsCDx5j1ZoI77hdzjQnWHuzngsJnHd5/1FlGIAPsuBOb6GyZ+Y62TPrWY6zLIMRs9m9rPJg02mF08zXt4ldexF946Qxqqp9jPgzZ0i5tZXV4L3PfojX4M6lT7YAX+NAMWn+dQ30JwKxnKKe6zgE6eQh9pIuLv5WWVwyud+kDqXSqfRzbPs67Co26usgDQYNV+QUsMSIXsskSg+K0FuXUClmkDcVf2Urgjr8zDTfDjuHN6sBqZ+ZEvpokbu2E1mzJcqGUVSP+u1MO975KKZZ9zu+8tRuv/VnTK31C5GdZ4lW/RpCq9D6nbPLsDXuOeH08xDOx2UFlL1Oma5AxWPU/0zwX+rOmCOcjr1nt3GHU+ih2XGPU+aILlY1LDH5QIc/Baw8QQPWwt3tNKNbgV4Mlw9llq488pvk+wfwEFhHM8+8lOp5uhWzWN81fpQO3D+AzjFZnxqJjm704t57bDiFDLUYWq1wlbrZI3BgFf8HKpeZvvtcqqdakKmFd790nbT+f8ETzbWB3sZdaLqGSDzLzNSktGjefBpuiRJL57hFdNAGu2Hj/fjN7/SdvJoBwk+ggdZSbd2Mfo+xvEnuWaM/Az7v8eVqpjzTxjZARJwLuniNM6nDMafRgeP5bUCJ9CNu4rbVpT0Oztgh5jfm3YOOhZBHb5H4y5bt3PCGpJnS/AcwyFcx2aYK4bPLOR6n+FRz6CB7qTkfzWXmX8VTU2SS+BpvOkHd22kh4PwxA/81TpwnSkfokMHpUHWy3U+4SP0PI9UNSE4b9InXa9kds7j9lJMNzNVgt4O6TR+uwQ8ruc+zWB5DvwRNU8BJlgfCw==",
    ],
}


def load_sample(model_key: str, samples: int) -> tuple[np.ndarray, np.ndarray]:
    payload = "".join(_DATA_PARTS[model_key])
    raw = zlib.decompress(base64.b64decode(payload))
    quantized = np.frombuffer(raw, dtype="<i2").reshape(2, len(CHANNELS), samples)
    clean = quantized[0].astype(np.float32) / 256.0
    adversarial = quantized[1].astype(np.float32) / 256.0
    return clean, adversarial


def display_transform(
    clean: np.ndarray,
    adversarial: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    mean = clean.mean(axis=1, keepdims=True)
    scale = clean.std(axis=1, keepdims=True).clip(min=1e-6)
    offsets = np.arange(clean.shape[0], dtype=np.float32) * 4.5
    clean_plot = (clean - mean) / scale + offsets[:, None]
    adversarial_plot = (adversarial - mean) / scale + offsets[:, None]
    perturbation_plot = 8.0 * (adversarial - clean) / scale + offsets[:, None]
    return clean_plot, adversarial_plot, perturbation_plot, offsets


def stft_power(
    signal: np.ndarray,
    sampling_rate: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    window = int(round(0.64 * sampling_rate))
    hop = int(round(0.16 * sampling_rate))
    window_values = np.hanning(window).astype(np.float32)
    frames = []
    for start in range(0, signal.shape[-1] - window + 1, hop):
        segment = signal[:, start : start + window] * window_values[None, :]
        frames.append(np.abs(np.fft.rfft(segment, axis=-1)) ** 2)
    power = np.stack(frames, axis=-1).mean(axis=0)
    frequencies = np.fft.rfftfreq(window, 1.0 / sampling_rate)
    times = (np.arange(power.shape[-1]) * hop + window / 2.0) / sampling_rate
    return frequencies, times, power


def style_stacked_axis(
    axis: plt.Axes,
    offsets: np.ndarray,
    show_xlabel: bool,
) -> None:
    axis.set_yticks(offsets)
    axis.set_yticklabels(CHANNELS)
    axis.set_ylim(-2.5, offsets[-1] + 2.5)
    axis.set_ylabel("Channel")
    axis.grid(alpha=0.16, linewidth=0.45)
    if show_xlabel:
        axis.set_xlabel("Time (s)")


def draw_model(
    model_key: str,
    display_name: str,
    sampling_rate: float,
    samples: int,
) -> None:
    clean, adversarial = load_sample(model_key, samples)
    perturbation = adversarial - clean
    clean_plot, adversarial_plot, perturbation_plot, offsets = display_transform(
        clean,
        adversarial,
    )
    time = np.arange(samples) / sampling_rate

    fig = plt.figure(figsize=(7.5, 10.2), layout="constrained")
    outer = fig.add_gridspec(
        3,
        1,
        height_ratios=[3.25, 1.55, 2.75],
        hspace=0.04,
    )
    signal_axis = fig.add_subplot(outer[0])
    perturbation_axis = fig.add_subplot(outer[1], sharex=signal_axis)
    time_frequency_grid = outer[2].subgridspec(
        2,
        4,
        height_ratios=[0.14, 1.0],
        width_ratios=[1.0, 1.0, 1.0, 0.055],
        hspace=0.03,
        wspace=0.05,
    )
    time_frequency_title = fig.add_subplot(time_frequency_grid[0, :3])
    time_frequency_title.axis("off")
    time_frequency_title.text(
        0.5,
        0.5,
        "(c) Time-frequency representations",
        ha="center",
        va="center",
        fontsize=11,
    )
    spectrogram_axes = [
        fig.add_subplot(time_frequency_grid[1, column])
        for column in range(3)
    ]
    colorbar_axis = fig.add_subplot(time_frequency_grid[1, 3])

    for channel in range(len(CHANNELS)):
        signal_axis.plot(
            time,
            adversarial_plot[channel],
            color="#D62728",
            linewidth=0.70,
            alpha=0.90,
            zorder=1,
        )
        signal_axis.plot(
            time,
            clean_plot[channel],
            color="#009E73",
            linewidth=0.70,
            alpha=0.96,
            zorder=2,
        )
        perturbation_axis.plot(
            time,
            perturbation_plot[channel],
            color="#4C78A8",
            linewidth=0.55,
            alpha=0.90,
        )

    style_stacked_axis(signal_axis, offsets, show_xlabel=False)
    style_stacked_axis(perturbation_axis, offsets, show_xlabel=True)
    signal_axis.tick_params(labelbottom=False)
    signal_axis.set_title("(a) Clean and adversarial signals", pad=5)
    signal_axis.legend(
        handles=[
            Line2D([0], [0], color="#009E73", linewidth=1.4, label="Clean"),
            Line2D([0], [0], color="#D62728", linewidth=1.4, label="Adversarial"),
        ],
        loc="upper right",
        frameon=True,
    )
    perturbation_axis.set_title("(b) Magnified perturbation", pad=5)

    frequencies, tf_times, clean_power = stft_power(clean, sampling_rate)
    _, _, perturbation_power = stft_power(perturbation, sampling_rate)
    _, _, adversarial_power = stft_power(adversarial, sampling_rate)
    band = frequencies <= 80.0
    reference = max(float(clean_power[band].max()), 1e-12)
    image = None

    for column, (axis, title, power) in enumerate(
        zip(
            spectrogram_axes,
            ("Clean", "Perturbation", "Adversarial"),
            (clean_power, perturbation_power, adversarial_power),
        )
    ):
        values = 10.0 * np.log10(power[band] / reference + 1e-12)
        image = axis.pcolormesh(
            tf_times,
            frequencies[band],
            values,
            shading="auto",
            cmap="magma",
            vmin=-45.0,
            vmax=0.0,
            rasterized=True,
        )
        axis.set_title(title, fontsize=10, pad=4)
        axis.set_xlim(float(tf_times[0]), float(tf_times[-1]))
        axis.set_ylim(0.0, 80.0)
        axis.set_xlabel("Time (s)")
        axis.tick_params(direction="out", length=3)
        if column == 0:
            axis.set_ylabel("Frequency (Hz)")
        else:
            axis.tick_params(labelleft=False)

    if image is None:
        raise RuntimeError("No time-frequency image was generated.")
    colorbar = fig.colorbar(image, cax=colorbar_axis)
    colorbar.set_label("Power relative to clean maximum (dB)", fontsize=9)
    colorbar.ax.tick_params(labelsize=8)

    output_stem = f"chbmit_{model_key}_fullpage_adversarial_example"
    for suffix in ("png", "pdf"):
        fig.savefig(
            OUTPUT_DIR / f"{output_stem}.{suffix}",
            dpi=400,
            bbox_inches="tight",
        )
    plt.close(fig)
    print(f"Saved {display_name}: {output_stem}.png/pdf")


def main() -> None:
    for model_spec in MODEL_SPECS:
        draw_model(*model_spec)


if __name__ == "__main__":
    main()



==> python/figure2-cvr.py <==
import matplotlib
matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager


# ============================================================
# Embedded data
# Neuro-GPT on BNCI2014001, K=20
# ============================================================
TOP_K = 10
x = np.arange(1, TOP_K + 1)

raw_mean = np.array([
    0.134528, 0.244628, 0.341157, 0.423177, 0.496118,
    0.558780, 0.611221, 0.657160, 0.698614, 0.735144
])
raw_sem = np.array([
    0.002180, 0.002591, 0.004684, 0.004699, 0.005360,
    0.005517, 0.005295, 0.005081, 0.005053, 0.004350
])

sw_mean = np.array([
    0.059415, 0.117115, 0.173514, 0.228223, 0.281575,
    0.333035, 0.382138, 0.429341, 0.475004, 0.518661
])
sw_sem = np.array([
    0.000306, 0.000670, 0.001122, 0.001447, 0.001841,
    0.002167, 0.002340, 0.002496, 0.002692, 0.002609
])

iso = np.array([
    0.031250, 0.062500, 0.093750, 0.125000, 0.156250,
    0.187500, 0.218750, 0.250000, 0.281250, 0.312500
])


# ============================================================
# Font configuration
# ============================================================
try:
    font_manager.findfont(
        "Times New Roman",
        fallback_to_default=False,
    )
    MAIN_FONT = "Times New Roman"
except ValueError:
    MAIN_FONT = "STIXGeneral"
    print(
        "Warning: Times New Roman was not found. "
        "Using STIXGeneral as the fallback font."
    )

plt.rcParams.update({
    "font.family": MAIN_FONT,
    "font.size": 8.6,
    "axes.titlesize": 9.2,
    "axes.labelsize": 9.2,
    "xtick.labelsize": 8.2,
    "ytick.labelsize": 8.2,
    "legend.fontsize": 8.2,
    "mathtext.fontset": "stix",
    "axes.linewidth": 0.8,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})


# ============================================================
# Visual configuration
# ============================================================
RAW_COLOR = "#426DA9"
SW_COLOR = "#C97828"
ISO_COLOR = "#4F4F4F"
GRID_COLOR = "#E7E7E7"
AXIS_COLOR = "#333333"
TEXT_COLOR = "#202020"


# ============================================================
# Figure
# ============================================================
fig, ax = plt.subplots(figsize=(3.35, 2.45))

# Uncertainty bands
ax.fill_between(
    x,
    np.clip(raw_mean - raw_sem, 0.0, 1.0),
    np.clip(raw_mean + raw_sem, 0.0, 1.0),
    color=RAW_COLOR,
    alpha=0.12,
    linewidth=0,
    zorder=1,
)

ax.fill_between(
    x,
    np.clip(sw_mean - sw_sem, 0.0, 1.0),
    np.clip(sw_mean + sw_sem, 0.0, 1.0),
    color=SW_COLOR,
    alpha=0.12,
    linewidth=0,
    zorder=1,
)

# Curves
ax.plot(
    x,
    raw_mean,
    color=RAW_COLOR,
    linewidth=1.75,
    linestyle="-",
    solid_capstyle="round",
    label="Raw",
    zorder=3,
)

ax.plot(
    x,
    sw_mean,
    color=SW_COLOR,
    linewidth=1.75,
    linestyle=(0, (5.0, 2.5)),
    dash_capstyle="butt",
    label="Shrinkage Whitening",
    zorder=3,
)

ax.plot(
    x,
    iso,
    color=ISO_COLOR,
    linewidth=1.25,
    linestyle=(0, (1.3, 2.0)),
    dash_capstyle="round",
    label="Isotropic Reference",
    zorder=2,
)

# Axes
ax.set_xlim(1.0, 10.05)
ax.set_ylim(0.0, 1.0)

ax.set_xticks([1, 2, 4, 6, 8, 10])
ax.set_yticks(np.arange(0.0, 1.01, 0.2))

ax.set_xlabel(r"Top-$k$ Within-Class Directions", color=TEXT_COLOR)
ax.set_ylabel("Cumulative Variance Ratio", color=TEXT_COLOR)

ax.grid(
    axis="y",
    color=GRID_COLOR,
    linewidth=0.6,
)
ax.set_axisbelow(True)

for spine in ["top", "right"]:
    ax.spines[spine].set_visible(False)

for spine in ["left", "bottom"]:
    ax.spines[spine].set_color(AXIS_COLOR)
    ax.spines[spine].set_linewidth(0.8)

ax.tick_params(
    axis="both",
    direction="out",
    length=3.0,
    width=0.75,
    color=AXIS_COLOR,
    pad=2.8,
)

# Compact legend
ax.legend(
    loc="upper left",
    frameon=False,
    handlelength=2.5,
    handletextpad=0.6,
    borderaxespad=0.3,
)

# Tight layout
fig.subplots_adjust(
    left=0.16,
    right=0.99,
    bottom=0.22,
    top=0.96,
)

# Export
fig.savefig(
    "neurogpt_bnci2014001_cvr.pdf",
    format="pdf",
    bbox_inches="tight",
    pad_inches=0.02,
)

fig.savefig(
    "neurogpt_bnci2014001_cvr.png",
    format="png",
    dpi=400,
    bbox_inches="tight",
    pad_inches=0.02,
)

plt.close(fig)

print(f"Font used: {MAIN_FONT}")
print("Saved: neurogpt_bnci2014001_cvr.pdf")
print("Saved: neurogpt_bnci2014001_cvr.png")

==> python/figure3-k.py <==
"""Plot the effect of reference-set size on SW-ProxyCE.

Running this script creates both vector PDF and 600-dpi PNG files next to
the script:
    reference_size_square_final.pdf
    reference_size_square_final.png
"""

from pathlib import Path
import warnings

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.lines import Line2D
from matplotlib.ticker import NullLocator


# -----------------------------------------------------------------------------
# Data: BACC reduction in percentage points on BNCI2014001 (LOSO).
# Each value is the dataset-level average across subjects.
# -----------------------------------------------------------------------------
K_VALUES = np.array([1, 5, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100])

BACC_DROP = {
    "LP": {
        "LaBraM": np.array(
            [13.77, 14.31, 17.59, 24.34, 29.57, 30.61,
             32.75, 34.36, 34.24, 36.73, 37.87, 39.87]
        ),
        "Neuro-GPT": np.array(
            [4.86, 7.58, 16.18, 25.66, 29.05, 30.19,
             33.56, 36.81, 37.27, 37.60, 37.91, 37.19]
        ),
        "CBraMod": np.array(
            [19.25, 29.26, 34.65, 31.93, 35.49, 38.18,
             40.35, 41.99, 43.23, 43.73, 44.10, 43.81]
        ),
    },
    "FT": {
        "LaBraM": np.array(
            [3.80, 7.23, 11.50, 15.32, 21.57, 21.39,
             21.84, 21.43, 21.51, 23.07, 23.98, 23.67]
        ),
        "Neuro-GPT": np.array(
            [7.20, 8.51, 11.79, 16.30, 18.15, 18.89,
             21.80, 23.98, 24.34, 25.56, 24.25, 24.79]
        ),
        "CBraMod": np.array(
            [2.41, 4.28, 6.29, 6.83, 8.85, 8.76,
             10.44, 10.84, 11.36, 11.84, 12.38, 12.50]
        ),
    },
}


# Restrained, color-blind-conscious palette. Marker shapes also distinguish
# encoders when the figure is printed in grayscale.
STYLE = {
    "LaBraM": {"color": "#3569A8", "marker": "o"},
    "Neuro-GPT": {"color": "#D88928", "marker": "s"},
    "CBraMod": {"color": "#2A9285", "marker": "^"},
}


def select_times_font() -> str:
    """Use Times New Roman when installed, with metrically similar fallbacks."""
    installed = {font.name for font in font_manager.fontManager.ttflist}
    candidates = (
        "Times New Roman",
        "Times New Roman PS MT",
        "Nimbus Roman",
        "Liberation Serif",
        "Times",
    )
    for candidate in candidates:
        if candidate in installed:
            if candidate not in {"Times New Roman", "Times New Roman PS MT"}:
                warnings.warn(
                    f"Times New Roman is not installed; using {candidate}. "
                    "Install Times New Roman for the exact requested typeface.",
                    stacklevel=2,
                )
            return candidate
    warnings.warn(
        "No Times-compatible font was found; using Matplotlib's serif fallback.",
        stacklevel=2,
    )
    return "serif"


def configure_matplotlib() -> None:
    font_name = select_times_font()
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [font_name, "Times New Roman", "Times", "serif"],
            "mathtext.fontset": "stix",
            "font.size": 8.5,
            "axes.titlesize": 9.2,
            "axes.labelsize": 9.0,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 7.4,
            "axes.linewidth": 0.8,
            "xtick.major.width": 0.7,
            "ytick.major.width": 0.7,
            "xtick.major.size": 3.0,
            "ytick.major.size": 3.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
            "figure.facecolor": "white",
        }
    )


def make_figure() -> tuple[plt.Figure, np.ndarray]:
    configure_matplotlib()

    # Slightly wider canvas so the tightly cropped PDF is approximately square.
    fig, axes = plt.subplots(
        2,
        1,
        figsize=(3.65, 3.55),
        sharex=True,
        sharey=True,
    )

    panel_titles = {
        "LP": "(a) Linear probing (LP)",
        "FT": "(b) Full fine-tuning (FT)",
    }

    for ax, adaptation in zip(axes, ("LP", "FT")):
        for encoder, values in BACC_DROP[adaptation].items():
            style = STYLE[encoder]
            ax.plot(
                K_VALUES,
                values,
                label=encoder,
                color=style["color"],
                linewidth=1.45,
                marker=style["marker"],
                markersize=3.7,
                markerfacecolor="white",
                markeredgecolor=style["color"],
                markeredgewidth=0.8,
                solid_capstyle="round",
                solid_joinstyle="round",
                clip_on=False,
                zorder=3,
            )

        ax.text(
            0.025,
            0.94,
            panel_titles[adaptation],
            transform=ax.transAxes,
            ha="left",
            va="top",
            fontsize=8.5,
            fontweight="bold",
            color="#20252B",
            zorder=5,
        )
        # A true linear numeric axis: distances are proportional to differences
        # in K (e.g., 1-to-5 spans 4 units; 10-to-100 spans 90 units).
        ax.set_xscale("linear")
        ax.set_xlim(1, 100)
        ax.set_ylim(0, 46.5)
        ax.set_xticks([1, 20, 40, 60, 80, 100])
        ax.set_xticklabels(["1", "20", "40", "60", "80", "100"])
        ax.xaxis.set_minor_locator(NullLocator())
        ax.set_yticks([0, 10, 20, 30, 40])

        ax.grid(
            axis="y",
            color="#D8DDE5",
            linewidth=0.62,
            alpha=0.82,
            zorder=0,
        )
        ax.grid(axis="x", visible=False)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_color("#343A40")
        ax.spines["bottom"].set_color("#343A40")
        ax.tick_params(axis="both", colors="#343A40", direction="out")

    fig.supxlabel(
        "Number of reference examples per class",
        x=0.58,
        y=0.035,
    )
    fig.supylabel(
        "BACC drop",
        x=0.078,
        y=0.50,
    )

    encoder_handles = [
        Line2D(
            [0],
            [0],
            color=STYLE[name]["color"],
            marker=STYLE[name]["marker"],
            markerfacecolor="white",
            markeredgecolor=STYLE[name]["color"],
            markeredgewidth=0.8,
            linewidth=1.45,
            markersize=3.7,
            label=name,
        )
        for name in ("LaBraM", "Neuro-GPT", "CBraMod")
    ]
    fig.legend(
        handles=encoder_handles,
        loc="upper center",
        bbox_to_anchor=(0.58, 0.995),
        ncol=3,
        frameon=False,
        handlelength=1.45,
        handletextpad=0.38,
        columnspacing=0.85,
        borderaxespad=0.0,
    )

    fig.subplots_adjust(
        left=0.18,
        right=0.985,
        bottom=0.16,
        top=0.89,
        hspace=0.14,
    )
    return fig, axes


def main() -> None:
    output_dir = Path(__file__).resolve().parent
    output_stem = output_dir / "reference_size_square_final"

    fig, _ = make_figure()
    fig.savefig(
        output_stem.with_suffix(".pdf"),
        format="pdf",
        bbox_inches="tight",
        pad_inches=0.025,
    )
    fig.savefig(
        output_stem.with_suffix(".png"),
        format="png",
        dpi=600,
        bbox_inches="tight",
        pad_inches=0.025,
    )
    plt.close(fig)

    print(f"Saved: {output_stem.with_suffix('.pdf')}")
    print(f"Saved: {output_stem.with_suffix('.png')}")


if __name__ == "__main__":
    main()

==> python/plot_rho_sensitivity.py <==

from pathlib import Path

import matplotlib
matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.ticker import MaxNLocator


OUTPUT_DIR = Path(__file__).resolve().parent
OUTPUT_STEM = "rho_sensitivity"

RHO = np.array([0.0, 0.2, 0.4, 0.6, 0.8, 1.0])

DATA = {
    "LP": {
        "LaBraM": np.array([0.0980, 0.2423, 0.2435, 0.2358, 0.2244, 0.2159]),
        "Neuro-GPT": np.array([0.1860, 0.2442, 0.2565, 0.2587, 0.2539, 0.2313]),
        "CBraMod": np.array([0.3138, 0.3093, 0.3192, 0.2892, 0.2888, 0.2826]),
    },
    "FT": {
        "LaBraM": np.array([0.0627, 0.1545, 0.1532, 0.1528, 0.1434, 0.1422]),
        "Neuro-GPT": np.array([0.1107, 0.1497, 0.1630, 0.1678, 0.1511, 0.1436]),
        "CBraMod": np.array([0.0461, 0.0685, 0.0683, 0.0624, 0.0623, 0.0521]),
    },
}

# Convert fractions to percentage-point BACC drops.
for mode in DATA:
    for model in DATA[mode]:
        DATA[mode][model] *= 100.0


def choose_serif_font() -> str:
    """Prefer Times New Roman; use a close serif fallback if unavailable."""
    candidates = [
        "Times New Roman",
        "Times",
        "Nimbus Roman",
        "Liberation Serif",
        "STIXGeneral",
        "DejaVu Serif",
    ]
    installed = {font.name for font in font_manager.fontManager.ttflist}
    for candidate in candidates:
        if candidate in installed:
            return candidate
    return "DejaVu Serif"


SERIF_FONT = choose_serif_font()
print(f"Using font: {SERIF_FONT}")

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": [SERIF_FONT],
        "font.weight": "normal",
        "axes.labelweight": "normal",
        "axes.titleweight": "normal",
        "font.size": 8.5,
        "axes.labelsize": 9,
        "axes.titlesize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.8,
        "lines.linewidth": 1.45,
        "lines.markersize": 4.2,
        "xtick.major.width": 0.8,
        "ytick.major.width": 0.8,
        "xtick.major.size": 3.0,
        "ytick.major.size": 3.0,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.unicode_minus": False,
    }
)

fig, axes = plt.subplots(
    2,
    1,
    figsize=(3.35, 4.15),
    sharex=True,
)

markers = ["o", "s", "^"]
linestyles = ["-", "--", "-."]

panel_specs = [
    ("LP", "(a) Linear Probing (LP)"),
    ("FT", "(b) Full Fine-Tuning (FT)"),
]

legend_handles = []
legend_labels = []

for ax, (mode, title) in zip(axes, panel_specs):
    for (model, values), marker, linestyle in zip(
        DATA[mode].items(), markers, linestyles
    ):
        line, = ax.plot(
            RHO,
            values,
            marker=marker,
            linestyle=linestyle,
            markerfacecolor="white",
            markeredgewidth=0.9,
            label=model,
        )
        if mode == "LP":
            legend_handles.append(line)
            legend_labels.append(model)

    ax.set_title(title, pad=4, fontweight="normal")
    ax.set_ylabel("BACC Drop", fontweight="normal")
    ax.set_xlim(-0.03, 1.03)
    ax.set_xticks(RHO)
    ax.yaxis.set_major_locator(MaxNLocator(nbins=5))
    ax.grid(axis="y", linewidth=0.45, alpha=0.28)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(direction="out")

axes[0].set_ylim(8, 34)
axes[1].set_ylim(4, 18)


axes[1].set_xlabel("Shrinkage coefficient ", fontweight="normal")

fig.legend(
    legend_handles,
    legend_labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 0.995),
    ncol=3,
    frameon=False,
    handlelength=2.4,
    columnspacing=1.2,
)

fig.subplots_adjust(
    left=0.19,
    right=0.98,
    bottom=0.11,
    top=0.90,
    hspace=0.34,
)

pdf_path = OUTPUT_DIR / f"{OUTPUT_STEM}.pdf"
png_path = OUTPUT_DIR / f"{OUTPUT_STEM}.png"

fig.savefig(pdf_path, bbox_inches="tight")
fig.savefig(png_path, dpi=600, bbox_inches="tight")
plt.close(fig)

print(f"Saved: {pdf_path}")
print(f"Saved: {png_path}")
